Predicting polymorphism in molecular crystals using orientational entropy

We introduce a computational method to discover polymorphs in molecular crystals at finite temperature. The method is based on reproducing the crystallization process starting from the liquid and letting the system discover the relevant polymorphs. This idea, however, conflicts with the fact that crystallization has a time scale much longer than that of molecular simulations. In order to bring the process within affordable simulation time, we enhance the fluctuations of a collective variable by constructing a bias potential with well tempered metadynamics. We use as collective variable an entropy surrogate based on an extended pair correlation function that includes the correlation between the orientation of pairs of molecules. We also propose a similarity metric between configurations based on the extended pair correlation function and a generalized Kullback-Leibler divergence. In this way, we automatically classify the configurations as belonging to a given polymorph using our metric and a hierarchical clustering algorithm. We find all relevant polymorphs for both substances and we predict new polymorphs. One of them is stabilized at finite temperature by entropic effects.

==> anc/UnitCellsCifFormat/Naphthalene/FormA/formA.cif <==
# CIF file created by FINDSYM, version 6.0

data_findsym-output
_audit_creation_method FINDSYM
 
_cell_length_a    7.7445372899
_cell_length_b    8.2975455449
_cell_length_c    5.6790578330
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 90.0000000000
 
_symmetry_space_group_name_H-M "P 21/n 21/n 2/m"
_symmetry_Int_Tables_number 58
_space_group.reference_setting '058:-P 2 2n'
_space_group.transform_Pp_abc a,b,c;0,0,0
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x+1/2,-y+1/2,-z+1/2
3 -x+1/2,y+1/2,-z+1/2
4 -x,-y,z
5 -x,-y,-z
6 -x+1/2,y+1/2,z+1/2
7 x+1/2,-y+1/2,z+1/2
8 x,y,-z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
C1 C   4 g 0.76067 0.81962  0.00000 1.00000
C2 C   4 g 0.61767 0.71772  0.00000 1.00000
C3 C   4 g 0.45131 0.78209  0.00000 1.00000
C4 C   4 g 0.26185 0.01353  0.00000 1.00000
C5 C   4 g 0.42799 -0.05139 0.00000 1.00000
H1 H   4 g 0.87972 0.773002 0.00000 1.00000
H2 H   4 g 0.63464 0.598251 0.00000 1.00000
H3 H   4 g 0.34876 0.708887 0.00000 1.00000
H4 H   4 g 0.15908 0.940643 0.00000 1.00000
 
# end of cif


==> anc/UnitCellsCifFormat/Urea/FormB/LowTemperature/lowT-formB.cif <==
# CIF file created by FINDSYM, version 6.0

data_findsym-output
_audit_creation_method FINDSYM
 
_cell_length_a    12.0133185629
_cell_length_b    12.0995928694
_cell_length_c    7.0853333333
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 90.0000000000
 
_symmetry_space_group_name_H-M "P 21/c 21/c 2/n"
_symmetry_Int_Tables_number 56
_space_group.reference_setting '056:-P 2ab 2ac'
_space_group.transform_Pp_abc a,b,c;0,0,0
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x+1/2,-y,-z+1/2
3 -x,y+1/2,-z+1/2
4 -x+1/2,-y+1/2,z
5 -x,-y,-z
6 -x+1/2,y,z+1/2
7 x,-y+1/2,z+1/2
8 x+1/2,y+1/2,-z
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
C1 C   8 e 0.66819 0.87810 0.10896  1.00000
O1 O   8 e 0.76757 0.89583 0.10741  1.00000
N1 N   8 e 0.61436 0.86437 0.26421  1.00000
N2 N   8 e 0.60993 0.87312 -0.04293 1.00000
H1 H   8 e 0.65452 0.86820 0.387703 1.00000
H2 H   8 e 0.53249 0.84994 0.261386 1.00000
H3 H   8 e 0.64636 0.88391 -0.16837 1.00000
H4 H   8 e 0.52808 0.85828 -0.03556 1.00000
C2 C   8 e 0.62186 0.16850 0.50015  1.00000
O2 O   8 e 0.60532 0.26750 0.50050  1.00000
N3 N   8 e 0.63611 0.11339 0.65384  1.00000
N4 N   8 e 0.62430 0.11226 0.34639  1.00000
H5 H   8 e 0.63371 0.34794 0.278463 1.00000
H6 H   8 e 0.64961 0.46811 0.148476 1.00000
H7 H   8 e 0.61232 0.35001 -0.27747 1.00000
H8 H   8 e 0.63812 0.46918 -0.14932 1.00000
# end of cif


==> anc/UnitCellsCifFormat/Urea/FormB/formB.cif <==
# CIF file created by FINDSYM, version 6.0

data_findsym-output
_audit_creation_method FINDSYM
 
_cell_length_a    8.8822500000
_cell_length_b    8.8822500000
_cell_length_c    6.9880000000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 90.0000000000
 
_symmetry_space_group_name_H-M "P 42/m 21/b 2/c"
_symmetry_Int_Tables_number 135
_space_group.reference_setting '135:-P 4c 2ab'
_space_group.transform_Pp_abc a,b,c;0,0,0
 
loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x+1/2,-y+1/2,-z
3 -x+1/2,y+1/2,-z
4 -x,-y,z
5 -y+1/2,-x+1/2,-z+1/2
6 -y,x,z+1/2
7 y,-x,z+1/2
8 y+1/2,x+1/2,-z+1/2
9 -x,-y,-z
10 -x+1/2,y+1/2,z
11 x+1/2,-y+1/2,z
12 x,y,-z
13 y+1/2,x+1/2,z+1/2
14 y,-x,-z+1/2
15 -y,x,-z+1/2
16 -y+1/2,-x+1/2,z+1/2
 
loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
C1 C   8 h 0.21646 0.55462 0.00000 1.00000
O1 O   8 h 0.16083 0.67658 0.00000 1.00000
N1 N  16 i 0.01388 0.25260 0.34659 1.00000
H1 H  16 i 0.96586 0.27504 0.22038 1.00000
H2 H  16 i 1.11627 0.20580 0.35146 1.00000

# end of cif

